Five legs @ three loops: slightly off-shell dual conformal integrals

We calculate the three-loop master integrals contributing to the three-loop five-point amplitude on the special Coulomb branch of $\mathcal{N}=4$ SYM theory. For the genuine pentagon integrals, we follow the approach of Ref. [JHEP 12 (2025) 107], which includes a regularization preserving dual conformal invariance (DCI). As a new ingredient, we introduce a simple method, allowing to factor out the dependence on the DCI cross ratios from the contribution of each region. The remaining integrals are then essentially simplified by taking successive limits of vanishing external invariants. For 3 out of 82 regions contributing to the most complicated integral $\mathcal{I}_5^{(3)}$ we were not able to perform the integration even after these simplifications. For these three regions, we perform the integration-by-parts (IBP) reduction in parametric representation and evaluate the resulting locally finite integrals using HyperInt.

==> anc/I1.3.m <==
(Subscript[L, 3]^3*(Subscript[L, 2] + Subscript[L, 4])^3)/36 + 
 (Subscript[L, 3]*(Subscript[L, 2] + Subscript[L, 4])*
   (Subscript[L, 2]^2 + 3*Subscript[L, 2]*Subscript[L, 3] + 
    Subscript[L, 3]^2 + 2*Subscript[L, 2]*Subscript[L, 4] + 
    3*Subscript[L, 3]*Subscript[L, 4] + Subscript[L, 4]^2)*
   Subscript[ζ, 2])/6 + 
 (7*(Subscript[L, 2]^2 + 3*Subscript[L, 2]*Subscript[L, 3] + 
    Subscript[L, 3]^2 + 2*Subscript[L, 2]*Subscript[L, 4] + 
    3*Subscript[L, 3]*Subscript[L, 4] + Subscript[L, 4]^2)*
   Subscript[ζ, 4])/2 + (155*Subscript[ζ, 6])/4


==> anc/I2.3.m <==
(Subscript[L, 1]*Subscript[L, 2]^3*Subscript[L, 3]^2 + 
   3*Subscript[L, 1]*Subscript[L, 2]^2*Subscript[L, 3]^2*Subscript[L, 4] + 
   3*Subscript[L, 1]*Subscript[L, 2]*Subscript[L, 3]^2*Subscript[L, 4]^2 + 
   3*Subscript[L, 1]*Subscript[L, 3]^2*Subscript[L, 4]^2*Subscript[L, 5] + 
   3*Subscript[L, 1]*Subscript[L, 3]*Subscript[L, 4]^2*Subscript[L, 5]^2 + 
   Subscript[L, 1]*Subscript[L, 4]^2*Subscript[L, 5]^3)/12 + 
 ((Subscript[L, 1]*Subscript[L, 2]^3 + 6*Subscript[L, 1]*Subscript[L, 2]^2*
     Subscript[L, 3] - Subscript[L, 2]^3*Subscript[L, 3] + 
    3*Subscript[L, 1]*Subscript[L, 2]*Subscript[L, 3]^2 + 
    3*Subscript[L, 1]*Subscript[L, 2]^2*Subscript[L, 4] + 
    12*Subscript[L, 1]*Subscript[L, 2]*Subscript[L, 3]*Subscript[L, 4] - 
    3*Subscript[L, 2]^2*Subscript[L, 3]*Subscript[L, 4] + 
    3*Subscript[L, 1]*Subscript[L, 3]^2*Subscript[L, 4] + 
    3*Subscript[L, 1]*Subscript[L, 2]*Subscript[L, 4]^2 + 
    3*Subscript[L, 1]*Subscript[L, 3]*Subscript[L, 4]^2 - 
    3*Subscript[L, 2]*Subscript[L, 3]*Subscript[L, 4]^2 + 
    3*Subscript[L, 3]^2*Subscript[L, 4]^2 + 3*Subscript[L, 1]*
     Subscript[L, 3]^2*Subscript[L, 5] + 12*Subscript[L, 1]*Subscript[L, 3]*
     Subscript[L, 4]*Subscript[L, 5] - 3*Subscript[L, 3]^2*Subscript[L, 4]*
     Subscript[L, 5] + 3*Subscript[L, 1]*Subscript[L, 4]^2*Subscript[L, 5] + 
    3*Subscript[L, 1]*Subscript[L, 3]*Subscript[L, 5]^2 + 
    6*Subscript[L, 1]*Subscript[L, 4]*Subscript[L, 5]^2 - 
    3*Subscript[L, 3]*Subscript[L, 4]*Subscript[L, 5]^2 + 
    Subscript[L, 1]*Subscript[L, 5]^3 - Subscript[L, 4]*Subscript[L, 5]^3)*
   Subscript[ζ, 2])/6 + 
 ((-Subscript[L, 2]^3 - 3*Subscript[L, 1]*Subscript[L, 3]^2 - 
    3*Subscript[L, 2]^2*Subscript[L, 4] - 12*Subscript[L, 1]*Subscript[L, 3]*
     Subscript[L, 4] + 3*Subscript[L, 3]^2*Subscript[L, 4] - 
    3*Subscript[L, 1]*Subscript[L, 4]^2 - 3*Subscript[L, 2]*
     Subscript[L, 4]^2 + 3*Subscript[L, 3]*Subscript[L, 4]^2 - 
    3*Subscript[L, 3]^2*Subscript[L, 5] - 3*Subscript[L, 3]*
     Subscript[L, 5]^2 - Subscript[L, 5]^3)*Subscript[ζ, 3])/6 + 
 (-4*Subscript[L, 1] - Subscript[L, 2] + 5*Subscript[L, 3] + 
   5*Subscript[L, 4] - Subscript[L, 5])*Subscript[ζ, 2]*
  Subscript[ζ, 3] + 2*Subscript[ζ, 3]^2 + 
 ((42*Subscript[L, 1]*Subscript[L, 2] - 10*Subscript[L, 2]^2 + 
    35*Subscript[L, 1]*Subscript[L, 3] - 10*Subscript[L, 2]*Subscript[L, 3] + 
    7*Subscript[L, 3]^2 + 35*Subscript[L, 1]*Subscript[L, 4] - 
    20*Subscript[L, 2]*Subscript[L, 4] + 20*Subscript[L, 3]*Subscript[L, 4] + 
    7*Subscript[L, 4]^2 + 42*Subscript[L, 1]*Subscript[L, 5] - 
    20*Subscript[L, 3]*Subscript[L, 5] - 10*Subscript[L, 4]*Subscript[L, 5] - 
    10*Subscript[L, 5]^2)*Subscript[ζ, 4])/4 - 
 4*Subscript[L, 1]*Subscript[ζ, 5] + (77*Subscript[ζ, 6])/8


==> anc/I3.3.m <==
((2*Subscript[L, 1]^3*Subscript[L, 2] + 3*Subscript[L, 1]^2*Subscript[L, 2]*
     Subscript[L, 3] + 3*Subscript[L, 1]^2*Subscript[L, 2]*Subscript[L, 4] + 
    6*Subscript[L, 1]*Subscript[L, 2]*Subscript[L, 3]*Subscript[L, 4] + 
    3*Subscript[L, 2]*Subscript[L, 3]*Subscript[L, 4]^2 + 
    Subscript[L, 3]*Subscript[L, 4]^3)*Subscript[L, 5]^2)/12 + 
 ((2*Subscript[L, 1]^3*Subscript[L, 2] + 3*Subscript[L, 1]^2*Subscript[L, 2]*
     Subscript[L, 3] + 3*Subscript[L, 1]^2*Subscript[L, 2]*Subscript[L, 4] + 
    6*Subscript[L, 1]*Subscript[L, 2]*Subscript[L, 3]*Subscript[L, 4] + 
    3*Subscript[L, 2]*Subscript[L, 3]*Subscript[L, 4]^2 + 
    Subscript[L, 3]*Subscript[L, 4]^3 - 2*Subscript[L, 1]^3*Subscript[L, 5] + 
    6*Subscript[L, 1]^2*Subscript[L, 2]*Subscript[L, 5] - 
    3*Subscript[L, 1]^2*Subscript[L, 3]*Subscript[L, 5] + 
    12*Subscript[L, 1]*Subscript[L, 2]*Subscript[L, 3]*Subscript[L, 5] - 
    3*Subscript[L, 1]^2*Subscript[L, 4]*Subscript[L, 5] - 
    6*Subscript[L, 1]*Subscript[L, 3]*Subscript[L, 4]*Subscript[L, 5] + 
    12*Subscript[L, 2]*Subscript[L, 3]*Subscript[L, 4]*Subscript[L, 5] - 
    3*Subscript[L, 2]*Subscript[L, 4]^2*Subscript[L, 5] - 
    Subscript[L, 4]^3*Subscript[L, 5] + 3*Subscript[L, 1]^2*
     Subscript[L, 5]^2 + 3*Subscript[L, 1]*Subscript[L, 2]*
     Subscript[L, 5]^2 + 3*Subscript[L, 2]*Subscript[L, 3]*
     Subscript[L, 5]^2 + 6*Subscript[L, 1]*Subscript[L, 4]*
     Subscript[L, 5]^2 + 3*Subscript[L, 2]*Subscript[L, 4]*
     Subscript[L, 5]^2 + 3*Subscript[L, 3]*Subscript[L, 4]*
     Subscript[L, 5]^2 + 3*Subscript[L, 4]^2*Subscript[L, 5]^2)*
   Subscript[ζ, 2])/6 + 
 ((-2*Subscript[L, 1]^3 - 3*Subscript[L, 1]^2*Subscript[L, 3] - 
    3*Subscript[L, 1]^2*Subscript[L, 4] - 6*Subscript[L, 1]*Subscript[L, 3]*
     Subscript[L, 4] + 3*Subscript[L, 2]*Subscript[L, 4]^2 + 
    Subscript[L, 4]^3 + 6*Subscript[L, 2]*Subscript[L, 4]*Subscript[L, 5] + 
    6*Subscript[L, 3]*Subscript[L, 4]*Subscript[L, 5] + 
    3*Subscript[L, 2]*Subscript[L, 5]^2 - 6*Subscript[L, 4]*
     Subscript[L, 5]^2)*Subscript[ζ, 3])/6 + 
 (-Subscript[L, 1] + 3*Subscript[L, 2] + Subscript[L, 3] - 
   4*Subscript[L, 4] - 3*Subscript[L, 5])*Subscript[ζ, 2]*
  Subscript[ζ, 3] - 3*Subscript[ζ, 3]^2 + 
 ((10*Subscript[L, 1]*Subscript[L, 2] - 20*Subscript[L, 1]*Subscript[L, 3] + 
    42*Subscript[L, 2]*Subscript[L, 3] + 20*Subscript[L, 1]*Subscript[L, 4] - 
    11*Subscript[L, 2]*Subscript[L, 4] + Subscript[L, 3]*Subscript[L, 4] + 
    10*Subscript[L, 4]^2 + 30*Subscript[L, 1]*Subscript[L, 5] + 
    6*Subscript[L, 2]*Subscript[L, 5] + 4*Subscript[L, 3]*Subscript[L, 5] + 
    20*Subscript[L, 4]*Subscript[L, 5] + 10*Subscript[L, 5]^2)*
   Subscript[ζ, 4])/4 + 2*(Subscript[L, 2] + Subscript[L, 3])*
  Subscript[ζ, 5] + 28*Subscript[ζ, 6]


==> anc/I4.3.m <==
(Subscript[L, 3]^3*(Subscript[L, 2] + Subscript[L, 4])^3)/36 + 
 (Subscript[L, 3]*(Subscript[L, 2] + Subscript[L, 4])*
   (Subscript[L, 2]^2 + 3*Subscript[L, 2]*Subscript[L, 3] + 
    Subscript[L, 3]^2 + 2*Subscript[L, 2]*Subscript[L, 4] + 
    3*Subscript[L, 3]*Subscript[L, 4] + Subscript[L, 4]^2)*
   Subscript[ζ, 2])/6 + 
 (7*(Subscript[L, 2]^2 + 3*Subscript[L, 2]*Subscript[L, 3] + 
    Subscript[L, 3]^2 + 2*Subscript[L, 2]*Subscript[L, 4] + 
    3*Subscript[L, 3]*Subscript[L, 4] + Subscript[L, 4]^2)*
   Subscript[ζ, 4])/2 + (155*Subscript[ζ, 6])/4


==> anc/I4p.3.m <==
(Subscript[L, 3]^3*(Subscript[L, 2] + Subscript[L, 4])^3)/36 + 
 (Subscript[L, 3]*(Subscript[L, 2] + Subscript[L, 4])*
   (Subscript[L, 2]^2 + 3*Subscript[L, 2]*Subscript[L, 3] + 
    Subscript[L, 3]^2 + 2*Subscript[L, 2]*Subscript[L, 4] + 
    3*Subscript[L, 3]*Subscript[L, 4] + Subscript[L, 4]^2)*
   Subscript[ζ, 2])/6 + 
 (7*(Subscript[L, 2]^2 + 3*Subscript[L, 2]*Subscript[L, 3] + 
    Subscript[L, 3]^2 + 2*Subscript[L, 2]*Subscript[L, 4] + 
    3*Subscript[L, 3]*Subscript[L, 4] + Subscript[L, 4]^2)*
   Subscript[ζ, 4])/2 + (155*Subscript[ζ, 6])/4


==> anc/I5.3.m <==
(Subscript[L, 2]*(3*Subscript[L, 1]*Subscript[L, 2]*Subscript[L, 3]^2*
     Subscript[L, 4] + Subscript[L, 2]*Subscript[L, 3]^3*Subscript[L, 4] + 
    Subscript[L, 1]^3*Subscript[L, 2]*Subscript[L, 5] + 
    3*Subscript[L, 1]^2*Subscript[L, 2]*Subscript[L, 4]*Subscript[L, 5] + 
    6*Subscript[L, 1]*Subscript[L, 2]*Subscript[L, 3]*Subscript[L, 4]*
     Subscript[L, 5] + Subscript[L, 1]^3*Subscript[L, 5]^2 + 
    3*Subscript[L, 1]^2*Subscript[L, 4]*Subscript[L, 5]^2 + 
    6*Subscript[L, 1]*Subscript[L, 3]*Subscript[L, 4]*Subscript[L, 5]^2))/
  12 + ((3*Subscript[L, 1]^2*Subscript[L, 2]^2 + 
    6*Subscript[L, 1]*Subscript[L, 2]^2*Subscript[L, 3] - 
    3*Subscript[L, 1]*Subscript[L, 2]*Subscript[L, 3]^2 - 
    Subscript[L, 2]*Subscript[L, 3]^3 + 3*Subscript[L, 1]*Subscript[L, 2]^2*
     Subscript[L, 4] + 6*Subscript[L, 1]*Subscript[L, 2]*Subscript[L, 3]*
     Subscript[L, 4] + 3*Subscript[L, 2]^2*Subscript[L, 3]*Subscript[L, 4] + 
    3*Subscript[L, 1]*Subscript[L, 3]^2*Subscript[L, 4] + 
    6*Subscript[L, 2]*Subscript[L, 3]^2*Subscript[L, 4] + 
    Subscript[L, 3]^3*Subscript[L, 4] + 6*Subscript[L, 1]^2*Subscript[L, 2]*
     Subscript[L, 5] + 3*Subscript[L, 1]*Subscript[L, 2]^2*Subscript[L, 5] - 
    3*Subscript[L, 2]^2*Subscript[L, 3]*Subscript[L, 5] + 
    12*Subscript[L, 1]*Subscript[L, 2]*Subscript[L, 4]*Subscript[L, 5] + 
    12*Subscript[L, 2]*Subscript[L, 3]*Subscript[L, 4]*Subscript[L, 5] + 
    3*Subscript[L, 1]*Subscript[L, 2]*Subscript[L, 5]^2 - 
    3*Subscript[L, 1]*Subscript[L, 3]*Subscript[L, 5]^2 - 
    3*Subscript[L, 2]*Subscript[L, 3]*Subscript[L, 5]^2 + 
    6*Subscript[L, 1]*Subscript[L, 4]*Subscript[L, 5]^2 + 
    3*Subscript[L, 3]*Subscript[L, 4]*Subscript[L, 5]^2)*Subscript[ζ, 2])/
  6 + ((-6*Subscript[L, 1]*Subscript[L, 2]^2 + 6*Subscript[L, 1]*
     Subscript[L, 2]*Subscript[L, 3] + 3*Subscript[L, 2]^2*Subscript[L, 3] - 
    3*Subscript[L, 1]*Subscript[L, 3]^2 - Subscript[L, 3]^3 + 
    6*Subscript[L, 1]*Subscript[L, 2]*Subscript[L, 4] + 
    6*Subscript[L, 2]^2*Subscript[L, 4] - 6*Subscript[L, 1]*Subscript[L, 3]*
     Subscript[L, 4] - 12*Subscript[L, 2]*Subscript[L, 3]*Subscript[L, 4] + 
    3*Subscript[L, 2]^2*Subscript[L, 5] + 6*Subscript[L, 1]*Subscript[L, 3]*
     Subscript[L, 5] - 6*Subscript[L, 3]*Subscript[L, 4]*Subscript[L, 5] + 
    3*Subscript[L, 1]*Subscript[L, 5]^2 + 3*Subscript[L, 2]*
     Subscript[L, 5]^2 + 6*Subscript[L, 3]*Subscript[L, 5]^2 - 
    3*Subscript[L, 4]*Subscript[L, 5]^2)*Subscript[ζ, 3])/6 + 
 (-4*Subscript[L, 1] - 7*Subscript[L, 2] + 7*Subscript[L, 3] + 
   2*Subscript[L, 4] - 4*Subscript[L, 5])*Subscript[ζ, 2]*
  Subscript[ζ, 3] + c2*Subscript[ζ, 3]^2 + 
 ((41*Subscript[L, 1]*Subscript[L, 2] + 3*Subscript[L, 2]^2 + 
    12*Subscript[L, 1]*Subscript[L, 3] + 20*Subscript[L, 2]*Subscript[L, 3] - 
    10*Subscript[L, 3]^2 + 9*Subscript[L, 1]*Subscript[L, 4] + 
    Subscript[L, 2]*Subscript[L, 4] + 9*Subscript[L, 3]*Subscript[L, 4] + 
    9*Subscript[L, 1]*Subscript[L, 5] + 28*Subscript[L, 2]*Subscript[L, 5] - 
    22*Subscript[L, 3]*Subscript[L, 5] + 31*Subscript[L, 4]*Subscript[L, 5] - 
    4*Subscript[L, 5]^2)*Subscript[ζ, 4])/4 - 
 2*(3*Subscript[L, 1] + Subscript[L, 2] + 2*Subscript[L, 3] - 
   2*Subscript[L, 5])*Subscript[ζ, 5] + c1*Subscript[ζ, 6]


==> anc/I6.3.m <==
(Subscript[L, 1]*(Subscript[L, 2]^3*Subscript[L, 3]^2 + 
    3*Subscript[L, 2]^2*Subscript[L, 3]^2*Subscript[L, 4] + 
    3*Subscript[L, 2]*Subscript[L, 3]^2*Subscript[L, 4]^2 + 
    3*Subscript[L, 3]^2*Subscript[L, 4]^2*Subscript[L, 5] + 
    3*Subscript[L, 3]*Subscript[L, 4]^2*Subscript[L, 5]^2 + 
    Subscript[L, 4]^2*Subscript[L, 5]^3))/12 + 
 ((Subscript[L, 1]*Subscript[L, 2]^3 + 6*Subscript[L, 1]*Subscript[L, 2]^2*
     Subscript[L, 3] - Subscript[L, 2]^3*Subscript[L, 3] + 
    3*Subscript[L, 1]*Subscript[L, 2]*Subscript[L, 3]^2 + 
    3*Subscript[L, 1]*Subscript[L, 2]^2*Subscript[L, 4] + 
    12*Subscript[L, 1]*Subscript[L, 2]*Subscript[L, 3]*Subscript[L, 4] - 
    3*Subscript[L, 2]^2*Subscript[L, 3]*Subscript[L, 4] + 
    3*Subscript[L, 1]*Subscript[L, 3]^2*Subscript[L, 4] + 
    3*Subscript[L, 1]*Subscript[L, 2]*Subscript[L, 4]^2 + 
    3*Subscript[L, 1]*Subscript[L, 3]*Subscript[L, 4]^2 - 
    3*Subscript[L, 2]*Subscript[L, 3]*Subscript[L, 4]^2 + 
    3*Subscript[L, 3]^2*Subscript[L, 4]^2 + 3*Subscript[L, 1]*
     Subscript[L, 3]^2*Subscript[L, 5] + 12*Subscript[L, 1]*Subscript[L, 3]*
     Subscript[L, 4]*Subscript[L, 5] - 3*Subscript[L, 3]^2*Subscript[L, 4]*
     Subscript[L, 5] + 3*Subscript[L, 1]*Subscript[L, 4]^2*Subscript[L, 5] + 
    3*Subscript[L, 1]*Subscript[L, 3]*Subscript[L, 5]^2 + 
    6*Subscript[L, 1]*Subscript[L, 4]*Subscript[L, 5]^2 - 
    3*Subscript[L, 3]*Subscript[L, 4]*Subscript[L, 5]^2 + 
    Subscript[L, 1]*Subscript[L, 5]^3 - Subscript[L, 4]*Subscript[L, 5]^3)*
   Subscript[ζ, 2])/6 + 
 ((-Subscript[L, 2]^3 - 3*Subscript[L, 1]*Subscript[L, 3]^2 - 
    3*Subscript[L, 2]^2*Subscript[L, 4] - 12*Subscript[L, 1]*Subscript[L, 3]*
     Subscript[L, 4] + 3*Subscript[L, 3]^2*Subscript[L, 4] - 
    3*Subscript[L, 1]*Subscript[L, 4]^2 - 3*Subscript[L, 2]*
     Subscript[L, 4]^2 + 3*Subscript[L, 3]*Subscript[L, 4]^2 - 
    3*Subscript[L, 3]^2*Subscript[L, 5] - 3*Subscript[L, 3]*
     Subscript[L, 5]^2 - Subscript[L, 5]^3)*Subscript[ζ, 3])/6 + 
 (-4*Subscript[L, 1] - Subscript[L, 2] + 5*Subscript[L, 3] + 
   5*Subscript[L, 4] - Subscript[L, 5])*Subscript[ζ, 2]*
  Subscript[ζ, 3] + 2*Subscript[ζ, 3]^2 + 
 ((42*Subscript[L, 1]*Subscript[L, 2] - 10*Subscript[L, 2]^2 + 
    35*Subscript[L, 1]*Subscript[L, 3] - 10*Subscript[L, 2]*Subscript[L, 3] + 
    7*Subscript[L, 3]^2 + 35*Subscript[L, 1]*Subscript[L, 4] - 
    20*Subscript[L, 2]*Subscript[L, 4] + 20*Subscript[L, 3]*Subscript[L, 4] + 
    7*Subscript[L, 4]^2 + 42*Subscript[L, 1]*Subscript[L, 5] - 
    20*Subscript[L, 3]*Subscript[L, 5] - 10*Subscript[L, 4]*Subscript[L, 5] - 
    10*Subscript[L, 5]^2)*Subscript[ζ, 4])/4 - 
 4*Subscript[L, 1]*Subscript[ζ, 5] + (77*Subscript[ζ, 6])/8


==> anc/I7.3.m <==
(Subscript[L, 1]*Subscript[L, 2]*(2*Subscript[L, 1]^2 + 
    3*Subscript[L, 1]*Subscript[L, 3] + 3*Subscript[L, 1]*Subscript[L, 4] + 
    6*Subscript[L, 3]*Subscript[L, 4])*Subscript[L, 5]*
   (Subscript[L, 2] + Subscript[L, 5]))/12 + 
 ((Subscript[L, 1]^2*Subscript[L, 2]^2 + 2*Subscript[L, 1]*Subscript[L, 2]^2*
     Subscript[L, 3] + Subscript[L, 2]^2*Subscript[L, 3]*Subscript[L, 4] + 
    4*Subscript[L, 1]^2*Subscript[L, 2]*Subscript[L, 5] + 
    Subscript[L, 1]*Subscript[L, 2]^2*Subscript[L, 5] + 
    4*Subscript[L, 1]*Subscript[L, 2]*Subscript[L, 3]*Subscript[L, 5] + 
    4*Subscript[L, 1]*Subscript[L, 2]*Subscript[L, 4]*Subscript[L, 5] + 
    4*Subscript[L, 2]*Subscript[L, 3]*Subscript[L, 4]*Subscript[L, 5] + 
    Subscript[L, 1]^2*Subscript[L, 5]^2 + Subscript[L, 1]*Subscript[L, 2]*
     Subscript[L, 5]^2 + 2*Subscript[L, 1]*Subscript[L, 4]*
     Subscript[L, 5]^2 + Subscript[L, 3]*Subscript[L, 4]*Subscript[L, 5]^2)*
   Subscript[ζ, 2])/2 + 
 ((-4*Subscript[L, 1]^3 - 6*Subscript[L, 1]^2*Subscript[L, 3] - 
    3*Subscript[L, 2]^2*Subscript[L, 3] - 6*Subscript[L, 1]^2*
     Subscript[L, 4] + 3*Subscript[L, 2]^2*Subscript[L, 4] - 
    12*Subscript[L, 1]*Subscript[L, 3]*Subscript[L, 4] - 
    6*Subscript[L, 2]*Subscript[L, 3]*Subscript[L, 4] + 
    6*Subscript[L, 2]^2*Subscript[L, 5] - 6*Subscript[L, 3]*Subscript[L, 4]*
     Subscript[L, 5] + 6*Subscript[L, 2]*Subscript[L, 5]^2 + 
    3*Subscript[L, 3]*Subscript[L, 5]^2 - 3*Subscript[L, 4]*
     Subscript[L, 5]^2)*Subscript[ζ, 3])/6 + 
 (-2*Subscript[L, 1] - 3*Subscript[L, 2] - 3*Subscript[L, 5])*
  Subscript[ζ, 2]*Subscript[ζ, 3] - 4*Subscript[ζ, 3]^2 + 
 ((40*Subscript[L, 1]*Subscript[L, 2] + 3*Subscript[L, 2]^2 + 
    31*Subscript[L, 2]*Subscript[L, 3] - Subscript[L, 2]*Subscript[L, 4] + 
    40*Subscript[L, 1]*Subscript[L, 5] + 12*Subscript[L, 2]*Subscript[L, 5] - 
    Subscript[L, 3]*Subscript[L, 5] + 31*Subscript[L, 4]*Subscript[L, 5] + 
    3*Subscript[L, 5]^2)*Subscript[ζ, 4])/4 + 
 2*(Subscript[L, 2] + Subscript[L, 5])*Subscript[ζ, 5] + 
 28*Subscript[ζ, 6]


==> anc/I8.3.m <==
-1/3*((Subscript[L, 1] + Subscript[L, 4])^3*Subscript[ζ, 3]) - 
 2*(Subscript[L, 1] + Subscript[L, 4])*Subscript[ζ, 2]*
  Subscript[ζ, 3] - 4*Subscript[ζ, 3]^2 + 
 3*(Subscript[L, 1] + Subscript[L, 4])^2*Subscript[ζ, 4] - 
 10*(Subscript[L, 1] + Subscript[L, 4])*Subscript[ζ, 5] + 
 (41*Subscript[ζ, 6])/2

